Generating 3D Binding Molecules Using Shape-Conditioned Diffusion Models with Guidance

Drug development is a critical but notoriously resource- and time-consuming process. In this manuscript, we develop a novel generative artificial intelligence (genAI) method DiffSMol to facilitate drug development. DiffSmol generates 3D binding molecules based on the shapes of known ligands. DiffSMol encapsulates geometric details of ligand shapes within pre-trained, expressive shape embeddings and then generates new binding molecules through a diffusion model. DiffSMol further modifies the generated 3D structures iteratively via shape guidance to better resemble the ligand shapes. It also tailors the generated molecules toward optimal binding affinities under the guidance of protein pockets. Here, we show that DiffSMol outperforms the state-of-the-art methods on benchmark datasets. When generating binding molecules resembling ligand shapes, DiffSMol with shape guidance achieves a success rate 61.4%, substantially outperforming the best baseline (11.2%), meanwhile producing molecules with novel molecular graph structures. DiffSMol with pocket guidance also outperforms the best baseline in binding affinities by 13.2%, and even by 17.7% when combined with shape guidance. Case studies for two critical drug targets demonstrate very favorable physicochemical and pharmacokinetic properties of the generated molecules, thus, the potential of DiffSMol in developing promising drug candidates.

==> crop_png.py <==
from PIL import Image
import argparse
from PIL import ImageOps
import pdb
def crop_image(image):
    # remove alpha channel
    invert_im = image.convert("RGB") 
    
    # invert image (so that white is 0)
    #invert_im = ImageOps.invert(invert_im)
    #pdb.set_trace()
    imageBox = invert_im.getbbox()
    
    cropped=image.crop(imageBox)
    return cropped

parser = argparse.ArgumentParser()
parser.add_argument("--input", type=str)
parser.add_argument("--output", type=str)
args = parser.parse_args()

im = Image.open(args.input)
im2 = crop_image(im)
im2.save(args.output)

